A stable added-mass partitioned (AMP) algorithm for elastic solids and incompressible flow

A stable added-mass partitioned (AMP) algorithm is developed for fluid-structure interaction (FSI) problems involving viscous incompressible flow and compressible elastic solids. Deforming composite grids are used to effectively handle the evolving geometry and large deformations. The fluid is updated with an implicit-explicit (IMEX) fractional-step scheme whereby the velocity is advanced in one step, treating the viscous terms implicitly, and the pressure is computed in a second step. The AMP interface conditions for the fluid arise from the outgoing characteristic variables in the solid and are partitioned into a Robin (mixed) interface condition for the pressure, and interface conditions for the velocity. The latter conditions include an impedance-weighted average between fluid and solid velocities using a fluid impedance of a special form. A similar impedance-weighted average is used to define interface values for the solid. The new algorithm is verified for accuracy and stability on a number of useful benchmark problems including a radial-piston problem where exact solutions for radial and azimuthal motions are found and tested. Traveling wave exact solutions are also derived and numerically verified for a solid disk surrounded by an annulus of fluid. Fluid flow in a channel past a deformable solid annulus is computed and errors are estimated from a self-convergence grid refinement study. The AMP scheme is found to be stable and second-order accurate even for very difficult cases of very light solids.

==> tables/12_03_18/insElasticPiston_epgp_AmpSCF1NU0p05zfm1Imt0p6.m <==
%
% \caption{MP, insElasticPiston.epgp.AmpSCF1NU0p05zfm1Imt0p6, $t=0.6$, AM=1, cfl=0.9, nu=0.05 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=0 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=piston startCurve=spline -caseid=0 -amp=1e-05 Sun Dec  2 23:34:11 2018}\label{table:insElasticPiston.epgp.AmpSCF1NU0p05zfm1Imt0p6}
%
hh = [1 0.5 0.25 0.125 ];
p = [8.01e-03 1.79e-03 4.30e-04 1.06e-04 ];
vsv = [1.41e-03 3.52e-04 8.93e-05 2.28e-05 ];
u5 = [8.92e-04 2.06e-04 5.03e-05 1.24e-05 ];
u6 = [1.41e-03 3.52e-04 8.93e-05 2.28e-05 ];
u7 = [6.39e-03 1.46e-03 3.53e-04 8.83e-05 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.epgp.AmpSCF1NU0p05zfm1Imt0p6');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_epgp_AmpSCF1e3NU0p05zfm1Imt0p6.m <==
%
% \caption{MP, insElasticPiston.epgp.AmpSCF1e3NU0p05zfm1Imt0p6, $t=0.6$, AM=1, cfl=0.9, nu=0.05 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1e3, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=0 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=piston startCurve=spline -caseid=0 -amp=1e-05 Sun Dec  2 23:34:32 2018}\label{table:insElasticPiston.epgp.AmpSCF1e3NU0p05zfm1Imt0p6}
%
hh = [1 0.5 0.25 0.125 ];
p = [2.94e-02 7.29e-03 1.71e-03 4.03e-04 ];
vsv = [4.14e-03 1.15e-03 3.03e-04 7.75e-05 ];
u5 = [8.85e-04 1.63e-04 3.22e-05 6.91e-06 ];
u6 = [4.14e-03 1.15e-03 3.03e-04 7.75e-05 ];
u7 = [6.71e+00 1.61e+00 3.68e-01 8.41e-02 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.epgp.AmpSCF1e3NU0p05zfm1Imt0p6');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_epgp_AmpSCF1em3NU0p05zfm1Imt0p6.m <==
%
% \caption{MP, insElasticPiston.epgp.AmpSCF1e-3NU0p05zfm1Imt0p6, $t=0.6$, AM=1, cfl=0.9, nu=0.05 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1e-3, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=0 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=piston startCurve=spline -caseid=0 -amp=1e-05 Sun Dec  2 23:33:50 2018}\label{table:insElasticPiston.epgp.AmpSCF1e-3NU0p05zfm1Imt0p6}
%
hh = [1 0.5 0.25 0.125 ];
p = [9.85e-04 2.78e-04 7.20e-05 1.82e-05 ];
vsv = [5.47e-04 1.52e-04 3.92e-05 9.87e-06 ];
u5 = [6.60e-04 1.87e-04 4.84e-05 1.23e-05 ];
u6 = [5.47e-04 1.73e-04 3.92e-05 9.87e-06 ];
u7 = [9.07e-06 1.83e-06 4.28e-07 1.08e-07 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.epgp.AmpSCF1e-3NU0p05zfm1Imt0p6');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_epgp_shearAmpSCF1NU0p1zfm1Imt0p6.m <==
%
% \caption{MP, insElasticPiston.epgp.shearAmpSCF1NU0p1zfm1Imt0p6, $t=0.6$, AM=1, cfl=0.9, nu=0.1 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=4 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=shear startCurve=spline -caseid=0 -amp=1e-05 Sun Dec  2 23:01:02 2018}\label{table:insElasticPiston.epgp.shearAmpSCF1NU0p1zfm1Imt0p6}
%
hh = [1 0.5 0.25 0.125 ];
p = [0.00e+00 0.00e+00 0.00e+00 0.00e+00 ];
vsv = [1.44e-05 3.44e-06 8.71e-07 2.15e-07 ];
u5 = [2.00e-06 5.56e-07 1.33e-07 3.20e-08 ];
u6 = [8.14e-06 2.13e-06 5.09e-07 1.20e-07 ];
u7 = [2.03e-05 5.41e-06 1.30e-06 3.31e-07 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.epgp.shearAmpSCF1NU0p1zfm1Imt0p6');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_epgp_shearAmpSCF1e3NU0p1zfm1Imt0p6.m <==
%
% \caption{MP, insElasticPiston.epgp.shearAmpSCF1e3NU0p1zfm1Imt0p6, $t=0.6$, AM=1, cfl=0.9, nu=0.1 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1e3, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=4 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=shear startCurve=spline -caseid=0 -amp=1e-05 Sun Dec  2 23:01:25 2018}\label{table:insElasticPiston.epgp.shearAmpSCF1e3NU0p1zfm1Imt0p6}
%
hh = [1 0.5 0.25 0.125 ];
p = [0.00e+00 0.00e+00 0.00e+00 0.00e+00 ];
vsv = [1.11e-04 2.26e-05 5.31e-06 1.28e-06 ];
u5 = [1.16e-05 2.42e-06 4.97e-07 1.05e-07 ];
u6 = [1.11e-04 2.26e-05 5.38e-06 1.35e-06 ];
u7 = [5.05e-02 8.28e-03 1.50e-03 2.96e-04 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.epgp.shearAmpSCF1e3NU0p1zfm1Imt0p6');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_epgp_shearAmpSCF1em3NU0p1zfm1Imt0p6.m <==
%
% \caption{MP, insElasticPiston.epgp.shearAmpSCF1e-3NU0p1zfm1Imt0p6, $t=0.6$, AM=1, cfl=0.9, nu=0.1 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1e-3, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=4 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=shear startCurve=spline -caseid=0 -amp=1e-05 Sun Dec  2 23:00:39 2018}\label{table:insElasticPiston.epgp.shearAmpSCF1e-3NU0p1zfm1Imt0p6}
%
hh = [1 0.5 0.25 0.125 ];
p = [0.00e+00 0.00e+00 0.00e+00 0.00e+00 ];
vsv = [2.74e-09 6.62e-10 1.65e-10 4.15e-11 ];
u5 = [1.11e-08 8.84e-10 9.04e-11 2.01e-11 ];
u6 = [1.39e-07 2.75e-08 1.97e-09 3.11e-10 ];
u7 = [9.57e-11 1.48e-11 2.35e-12 2.74e-13 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.epgp.shearAmpSCF1e-3NU0p1zfm1Imt0p6');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_rep_AmpSCF1NU0p05zfm1Imt0p6.m <==
%
% \caption{MP, insElasticPiston.rep.AmpSCF1NU0p05zfm1Imt0p6, $t=0.6$, AM=1, cfl=0.9, nu=0.05 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=4 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=piston startCurve=spline -caseid=0 -amp=1e-05 Sun Dec  2 23:20:53 2018}\label{table:insElasticPiston.rep.AmpSCF1NU0p05zfm1Imt0p6}
%
hh = [1 0.5 0.25 0.125 ];
p = [6.50e-03 7.96e-04 2.65e-04 7.11e-05 ];
vsv = [1.06e-02 1.65e-03 3.89e-04 1.01e-04 ];
u5 = [1.36e-03 6.58e-05 1.90e-05 4.72e-06 ];
u6 = [9.68e-03 1.62e-03 3.79e-04 9.82e-05 ];
u7 = [1.34e-02 1.06e-03 3.43e-04 9.50e-05 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.rep.AmpSCF1NU0p05zfm1Imt0p6');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_rep_AmpSCF1e3NU0p05zfm1Imt0p6.m <==
%
% \caption{MP, insElasticPiston.rep.AmpSCF1e3NU0p05zfm1Imt0p6, $t=0.6$, AM=1, cfl=0.9, nu=0.05 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1e3, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=4 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=piston startCurve=spline -caseid=0 -amp=1e-05 Sun Dec  2 23:22:18 2018}\label{table:insElasticPiston.rep.AmpSCF1e3NU0p05zfm1Imt0p6}
%
hh = [1 0.5 0.25 0.125 ];
p = [1.34e-02 1.78e-03 6.48e-04 9.70e-06 ];
vsv = [1.29e-02 1.30e-03 3.50e-04 9.27e-05 ];
u5 = [4.56e-04 1.15e-04 2.66e-05 7.50e-06 ];
u6 = [5.91e-03 1.36e-03 3.69e-04 9.69e-05 ];
u7 = [5.41e+00 1.54e+00 3.63e-01 9.87e-02 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.rep.AmpSCF1e3NU0p05zfm1Imt0p6');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_rep_AmpSCF1em3NU0p05zfm1Imt0p6.m <==
%
% \caption{MP, insElasticPiston.rep.AmpSCF1e-3NU0p05zfm1Imt0p6, $t=0.6$, AM=1, cfl=0.9, nu=0.05 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1e-3, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=4 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=piston startCurve=spline -caseid=0 -amp=1e-05 Sun Dec  2 23:19:29 2018}\label{table:insElasticPiston.rep.AmpSCF1e-3NU0p05zfm1Imt0p6}
%
hh = [1 0.5 0.25 0.125 ];
p = [1.58e-03 1.80e-04 4.01e-05 1.01e-05 ];
vsv = [1.80e-03 4.85e-04 1.04e-04 2.48e-05 ];
u5 = [4.44e-03 3.51e-04 8.41e-05 2.19e-05 ];
u6 = [3.23e-02 7.45e-03 9.05e-04 3.06e-04 ];
u7 = [1.85e-04 1.88e-05 4.45e-06 4.43e-07 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.rep.AmpSCF1e-3NU0p05zfm1Imt0p6');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_rep_shearAmpSCF1NU0p1zfm1Imt0p6.m <==
%
% \caption{MP, insElasticPiston.rep.shearAmpSCF1NU0p1zfm1Imt0p6, $t=0.6$, AM=1, cfl=0.9, nu=0.1 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=4 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=shear startCurve=spline -caseid=0 -amp=1e-05 Sun Dec  2 23:07:40 2018}\label{table:insElasticPiston.rep.shearAmpSCF1NU0p1zfm1Imt0p6}
%
hh = [1 0.5 0.25 0.125 ];
p = [9.97e-07 1.64e-07 3.30e-08 4.05e-09 ];
vsv = [5.66e-06 1.69e-06 4.04e-07 9.58e-08 ];
u5 = [1.89e-06 3.74e-07 8.79e-08 2.03e-08 ];
u6 = [1.17e-05 4.45e-06 1.07e-06 2.55e-07 ];
u7 = [1.37e-05 2.25e-06 4.49e-07 1.13e-07 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.rep.shearAmpSCF1NU0p1zfm1Imt0p6');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_rep_shearAmpSCF1e3NU0p1zfm1Imt0p6.m <==
%
% \caption{MP, insElasticPiston.rep.shearAmpSCF1e3NU0p1zfm1Imt0p6, $t=0.6$, AM=1, cfl=0.9, nu=0.1 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1e3, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=4 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=shear startCurve=spline -caseid=0 -amp=1e-05 Sun Dec  2 23:13:30 2018}\label{table:insElasticPiston.rep.shearAmpSCF1e3NU0p1zfm1Imt0p6}
%
hh = [1 0.5 0.25 0.125 ];
p = [8.21e-06 6.39e-07 3.47e-07 7.92e-08 ];
vsv = [9.85e-06 2.50e-06 5.77e-07 1.36e-07 ];
u5 = [5.29e-06 1.20e-06 2.74e-07 6.41e-08 ];
u6 = [6.31e-06 2.18e-06 6.14e-07 1.71e-07 ];
u7 = [4.62e-02 1.06e-02 2.36e-03 5.52e-04 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.rep.shearAmpSCF1e3NU0p1zfm1Imt0p6');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_rep_shearAmpSCF1em3NU0p1zfm1Imt0p6.m <==
%
% \caption{MP, insElasticPiston.rep.shearAmpSCF1e-3NU0p1zfm1Imt0p6, $t=0.6$, AM=1, cfl=0.9, nu=0.1 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1e-3, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=4 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=shear startCurve=spline -caseid=0 -amp=1e-05 Sun Dec  2 23:02:02 2018}\label{table:insElasticPiston.rep.shearAmpSCF1e-3NU0p1zfm1Imt0p6}
%
hh = [1 0.5 0.25 0.125 ];
p = [1.54e-06 1.47e-07 1.54e-08 1.97e-09 ];
vsv = [1.31e-05 2.16e-06 5.43e-07 1.49e-07 ];
u5 = [1.35e-03 4.10e-04 1.02e-04 2.63e-05 ];
u6 = [4.35e-03 1.38e-03 3.22e-04 7.96e-05 ];
u7 = [1.11e-05 2.99e-06 6.99e-07 1.73e-07 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.rep.shearAmpSCF1e-3NU0p1zfm1Imt0p6');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_rtw_radialTravelingWaveAmpCaseid0SCF1NU0p1zfm1Imt0p3.m <==
%
% \caption{MP, insElasticPiston.rtw.radialTravelingWaveAmpCaseid0SCF1NU0p1zfm1Imt0p3, $t=0.3$, AM=1, cfl=0.9, nu=0.1 CgSm=SM-Godunov,Cgins=im, tz=none, scf=1, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=4 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=radialTravelingWave startCurve=spline -caseid=0 -amp=1e-7 Mon Dec  3 00:13:48 2018}\label{table:insElasticPiston.rtw.radialTravelingWaveAmpCaseid0SCF1NU0p1zfm1Imt0p3}
%
hh = [1 0.5 0.25 0.125 ];
p = [3.20e-08 2.90e-08 1.23e-08 4.68e-09 ];
vsv = [2.30e-08 6.91e-09 2.41e-09 1.22e-09 ];
u5 = [6.29e-09 2.71e-09 1.07e-09 4.25e-10 ];
u6 = [2.36e-08 7.67e-09 2.91e-09 1.22e-09 ];
u7 = [6.20e-08 3.12e-08 1.63e-08 6.06e-09 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.rtw.radialTravelingWaveAmpCaseid0SCF1NU0p1zfm1Imt0p3');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_rtw_radialTravelingWaveAmpCaseid7SCF0p1NU0p1zfm1Imt0p3.m <==
%
% \caption{MP, insElasticPiston.rtw.radialTravelingWaveAmpCaseid7SCF0p1NU0p1zfm1Imt0p3, $t=0.3$, AM=1, cfl=0.9, nu=0.1 CgSm=SM-Godunov,Cgins=im, tz=none, scf=0.1, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=4 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=radialTravelingWave startCurve=spline -caseid=7 -amp=1e-7 Sun Dec  2 23:35:06 2018}\label{table:insElasticPiston.rtw.radialTravelingWaveAmpCaseid7SCF0p1NU0p1zfm1Imt0p3}
%
hh = [1 0.5 0.25 0.125 ];
p = [5.58e-08 8.77e-09 2.00e-09 4.88e-10 ];
vsv = [3.15e-08 9.34e-09 2.48e-09 6.97e-10 ];
u5 = [4.27e-08 6.05e-09 1.31e-09 3.02e-10 ];
u6 = [3.39e-07 6.75e-08 1.62e-08 3.96e-09 ];
u7 = [4.55e-08 8.53e-09 2.34e-09 5.73e-10 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.rtw.radialTravelingWaveAmpCaseid7SCF0p1NU0p1zfm1Imt0p3');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);


==> tables/12_03_18/insElasticPiston_rtw_radialTravelingWaveAmpCaseid8SCF10NU0p1zfm1Imt0p3.m <==
%
% \caption{MP, insElasticPiston.rtw.radialTravelingWaveAmpCaseid8SCF10NU0p1zfm1Imt0p3, $t=0.3$, AM=1, cfl=0.9, nu=0.1 CgSm=SM-Godunov,Cgins=im, tz=none, scf=10, rhoSolid=1 sm-diss=0.5, useImplicitAmpBCs=1 numberOfCorrections=1 useExactPressureBC=0 -stressRelaxation=4 cdv=1 cDt= setGhostByExtrapolation=1 zfOption=m zfMuByH=1 zfRhoHByDt=0 zfMono=1 dtMax=1e+20 (coarsest grid) known=radialTravelingWave startCurve=spline -caseid=8 -amp=1e-7 Mon Dec  3 00:52:12 2018}\label{table:insElasticPiston.rtw.radialTravelingWaveAmpCaseid8SCF10NU0p1zfm1Imt0p3}
%
hh = [1 0.5 0.25 0.125 ];
p = [3.12e-08 2.28e-03 3.23e-03 1.92e-08 ];
vsv = [1.32e-08 1.89e-03 7.96e-04 1.61e-09 ];
u5 = [9.25e-10 4.76e-06 7.29e-07 2.87e-10 ];
u6 = [6.12e-09 1.89e-03 7.96e-04 1.45e-09 ];
u7 = [8.81e-08 3.31e-03 9.66e-04 4.46e-08 ];
% loglog(hh,p,'r-+',hh,vsv,'c-+',hh,u5,'g-o',hh,u6,'b-o',hh,u7,'c-o',);
% legend('p','vsv','u5','u6','u7','Location','NorthWest');
%title('insElasticPiston.rtw.radialTravelingWaveAmpCaseid8SCF10NU0p1zfm1Imt0p3');
%ylabel('Errors');
%xlabel('h');
%set(gca,'XLim',[0.125,1]);

